Improving blazar redshift constraints with the edge of the Ly$\alpha$ forest: 1ES 1553+113 and implications for observations of the WHIM

Blazars are some of the brightest UV and X-ray sources in the sky and are valuable probes of the elusive warm-hot intergalactic medium (WHIM; $T{\simeq} 10^5-10^7$ K). However, many of the brightest blazars$-$called BL Lac objects such as 1ES1553+113$-$have quasi-featureless spectra and poorly constrained redshifts. Here, we significantly improve the precision of indirect redshift constraints for blazars based on the edge of the $\rm{H\,I}$ Ly$\alpha$ forest observed in their UV spectra. We develop a robust technique to constrain the redshift of a $z<0.5$ AGN or blazar with a $1\sigma$ uncertainty of ${\approx}0.01$ using only the position of its highest-redshift Ly$\alpha$ absorber with $\log N_{\rm{H\,I}}/{\rm cm^{-2}} > 12.6$. We use a large sample of 192 AGN/QSOs at $0.01\lesssim z\lesssim0.45$ that have high-quality COS FUV spectra to characterize the intrinsic scatter in the gap between the AGN redshift and the edge of their Ly$\alpha$ forest. We present new COS NUV data for 1ES1553+113 and confirm its redshift of $z=0.433$ using our technique. We apply our Ly$\alpha$-forest-based redshift estimation technique to nine additional blazars with archival ${\it HST}$ UV spectra, most of which are key targets for future X-ray missions. Our inferred redshift constraints improve estimates for two BL Lacs (1ES1118+424 and S50716+714) and are consistent with previous estimates for the rest. Our results emphasize the need to obtain further UV spectra of bright blazars, of which many have uncertain redshifts, in order to maximize the scientific value of future X-ray WHIM observations that will improve our understanding of galaxy evolution.

==> anc/tab1.txt <==
Title: Improving blazar redshift constraints with the edge of the Lyman-alpha forest: 1ES 1553+113 and implications for observations of the WHIM
Authors: Dorigo Jones J., Johnson S. D., Muzahid S., Charlton J., Chen H.-W., Narayanan A., Sameer, Schaye J., Wijers N. A.
Table: Low-redshift AGN/QSOs with high-quality HST/COS FUV data used for the redshift constraint technique
================================================================================================================================================
Byte-by-byte Description of file: tab1.txt
------------------------------------------------------------------------------------------------------------------------------------------------
   Bytes Format Units   Label         Explanations
------------------------------------------------------------------------------------------------------------------------------------------------
   1- 24 A24    ---       name        Object ID from the Hubble Spectroscopic Legacy Archive
  26- 31 F6.4   ---       z_sys       [0.0086,0.4510]-= Systemic redshift of AGN
  33- 38 F6.4   ---       max(z_Lya)  [0.0043,0.4481] Highest-redshift H I Lyman-alpha absorption line detected in FUV spectrum of AGN (1)
  40- 58 A19    ---       z_source    Source of z_sys (2)
  60- 76 A17    ---       proposal_ID HST proposal ID
      78 A1     ---     f_max(z_Lya)  [01] Measurement flag on max(z_Lya) (3)
------------------------------------------------------------------------------------------------------------------------------------------------
Note (1): We required the max(z_Lya) to have log(N_HI/cm^2)>12.6 and spectral S/N>10 to obtain 3-sigma detections (but see flag on max(z_Lya)).
	  For three of the objects that have max(z_Lya)>z_sys (HB89-0202-765, SDSS-J104741.75+151332.2, and SDSSJ213357.89-071217.3), 
	  the max(z_Lya) measurement is somewhat uncertain and may be lower, but this does not affect our results (see Section 3.1).
Note (2): SDSS = Sloan Digital Sky Survey Quasar Catalogue DR16 (Lyke+, 2020, VII/289/dr16q), DR12 (Paris+, 2017, VII/279/dr12q),
	  or DR5 (Schneider+, 2007, VII/252/dr5qso)
	  VCV = Catalogue of Quasars & AGN by Veron-Cetty and Veron, 13th edition (Veron+, 2010, VII/258/vv10)
	  UVQS = UV-Bright Quasar Survey DR1 (Monroe+, 2016, J/AJ/152/25/quasars)
	  6dF = 6dF Galaxy Survey DR3 (Jones+, 2009, VII/259/6dfgs)
	  See footnote 2 in Section 3.1 for full references
Note (3): '1' indicates a direct measurement of max(z_Lya);
	  '0' indicates the max(z_Lya) is a right-censored limit due to spectral quality issues (see description in Section 3.1)
------------------------------------------------------------------------------------------------------------------------------------------------
HE0153-4520             	0.4510	0.4284	VCV                	11541            	1
PG0003+158              	0.4509	0.4466	Hintzen84          	12038            	1
SDSSJ080359.23+433258.4 	0.4489	0.4481	SDSS               	11598            	1
TON236                  	0.4473	0.4480	SDSS               	12038            	1
SDSSJ161649.42+415416.3 	0.4412	0.4352	SDSS               	11598            	0
B0120-28                	0.4360	0.4308	6dF                	12204            	1
SDSSJ110406.94+314111.4 	0.4344	0.4290	SDSS               	12248            	0
PG1222+216              	0.4335	0.4382	SDSS               	13008            	1
SDSSJ111754.31+263416.6 	0.4223	0.4215	SDSS               	12248            	1
CTS487                  	0.4200	0.4143	VCV                	13448            	1
SDSSJ011623.04+142940.5 	0.3951	0.3914	SDSS               	13774            	1
HB89-0202-765           	0.3900	0.3993	UVQS               	12263            	1
SDSSJ121037.56+315706.0 	0.3894	0.3891	SDSS               	12248            	1
SDSS-J104741.75+151332.2	0.3858	0.3944	SDSS               	13342,13833      	1
SDSSJ134246.89+184443.6 	0.3832	0.3826	SDSS               	12248            	1
SDSSJ123335.07+475800.4 	0.3820	0.3828	SDSS               	13033,11598      	1
QSO-B1124+271           	0.3790	0.3789	SDSS               	12603,13774      	1
SDSSJ024250.85-075914.2 	0.3778	0.3812	SDSS               	12248            	1
3C48                    	0.3686	0.3682	UVQS               	14268            	1
SDSSJ094952.91+390203.9 	0.3652	0.3656	SDSS               	12248            	1
PG1049-005              	0.3601	0.3513	SDSS               	13451,12248      	1
SDSSJ150455.56+564920.3 	0.3590	0.3599	SDSS               	12276,14729      	1
B0117-2837              	0.3489	0.3485	6dF                	12204            	1
RXJ2154.1-4414          	0.3438	0.3421	UVQS               	11541            	1
PG1216+069              	0.3321	0.2896	UVQS               	12025            	1
SDSSJ092554.43+453544.4 	0.3300	0.3171	SDSS               	12248            	1
PG0832+251              	0.3297	0.3257	SDSS               	12025            	1
PG1001+291              	0.3288	0.3283	SDSS               	12038            	1
SDSSJ120720.99+262429.1 	0.3225	0.3211	SDSS               	12248            	1
4C-05.38	               	0.3018	0.3014	SDSS               	14729            	1
SDSSJ085259.22+031320.6 	0.2974	0.2946	SDSS               	13774,12603      	1
SDSSJ092837.98+602521.0 	0.2959	0.2949	SDSS               	11598            	1
TON580                  	0.2895	0.2918	SDSS               	11519            	1
4C25.01                 	0.2840	0.2838	VCV                	14268            	1
PKS1302-102             	0.2780	0.2679	UVQS               	12038            	1
VV2006-J121613.6+524245 	0.2695	0.2695	SDSS               	14729            	1
2MASX-J16194054+2543233 	0.2693	0.2571	SDSS               	13832            	1
6C-092828+554656        	0.2660	0.2659	SDSS               	14729            	1
VV2006-J140658.8+144238 	0.2658	0.2604	SDSS               	13852            	0
Q1545+210               	0.2645	0.2656	SDSS               	13398            	1
SDSSJ134206.56+050523.8 	0.2639	0.2676	SDSS               	12248            	1
SDSSJ115758.72-002220.8 	0.2604	0.2496	SDSS               	11598            	0
QSO-B0952+457           	0.2590	0.2590	SDSS               	13852            	1
FBQSJ1010+3003          	0.2564	0.2548	SDSS               	12025            	1
RXJ0439.6-5311          	0.2430	0.2440	VCV                	11520            	1
SDSSJ133053.27+311930.5 	0.2420	0.2441	SDSS               	12248            	1
ICRF-J122011.8+020342   	0.2404	0.2435	SDSS               	13852            	1
SDSSJ092909.79+464424.0 	0.2400	0.2365	SDSS               	12248            	1
SDSSJ213357.89-071217.3 	0.2398	0.2458	SDSS               	13774            	1
PG0953+414              	0.2341	0.2335	Marziani+96        	12038            	1
SDSSJ094621.26+471131.3 	0.2300	0.2302	SDSS               	12248            	1
SDSSJ161711.42+063833.4 	0.2295	0.2195	SDSS               	11598            	0
SDSSJ001224.01-102226.5 	0.2280	0.2292	SDSS               	12248            	1
PG1121+422              	0.2250	0.2199	SDSS               	12024            	1
RXSJ01188+3836          	0.2160	0.2109	VCV                	14268            	0
SDSSJ123604.02+264135.9 	0.2092	0.2114	SDSS               	12248            	1
SDSSJ160709.88+133419.0 	0.2090	0.2032	SDSS               	13774            	0
RXJ1054.2+3511          	0.2048	0.1992	SDSS               	14772            	0
RBS1892                 	0.2000	0.1907	6dF                	12604            	1
Q2135-145               	0.2000	0.2009	VCV                	13398            	1
PHL2525                 	0.1990	0.2016	6dF                	12604            	1
PHL1811                 	0.1943	0.1897	UVQS               	12038            	1
7C-074532.29+451808.00  	0.1922	0.1917	SDSS               	14729            	1
2MASX-J01013113+4229356 	0.1900	0.1892	VCV                	11632            	1
PDS456                  	0.1848	0.1755	UVQS               	13448            	1
RXS-J21388-3828         	0.1832	0.1822	UVQS               	12936            	1
SDSS-J113137.16+155645.3	0.1829	0.1830	SDSS               	12603            	1
FBQSJ103059.1+310255    	0.1784	0.1656	SDSS               	14277            	1
RXSJ16083+6018          	0.1780	0.1787	VCV                	12276            	1
PG1116+215              	0.1760	0.1736	SDSS               	12038            	1
4C--01.61               	0.1744	0.1593	SDSS               	12569            	1
SDSSJ021218.32-073719.8 	0.1739	0.1760	SDSS               	12248            	1
1SAXJ1032.3+5051        	0.1733	0.1701	SDSS               	12025            	1
SDSSJ134231.22+382903.4 	0.1719	0.1719	SDSS               	12248            	1
SDSSJ121114.56+365739.5 	0.1710	0.1689	SDSS               	12248            	1
PG1048+342              	0.1671	0.1447	SDSS               	12024            	1
IRASF00040+4325         	0.1660	0.1615	VCV                	14268            	1
PG1202+281              	0.1650	0.1647	SDSS               	12248            	1
SDSSJ015530.02-085704.0 	0.1650	0.1642	SDSS               	12248            	1
HE0056-3622             	0.1641	0.1649	6dF                	12604            	1
SDSSJ135625.55+251523.7 	0.1640	0.1631	SDSS               	12248            	1
2MASX-J15442722+2743237 	0.1632	0.1569	SDSS               	12603            	0
QSO-B0157+001           	0.1628	0.1636	SDSS               	12569            	1
SDSSJ095915.65+050355.1 	0.1626	0.1624	SDSS               	12248            	1
SDSSJ111740.50+530150.0 	0.1584	0.1458	SDSS               	14240            	0
RXSJ09565-0452          	0.1570	0.1434	VCV                	12275            	1
PG0052+251              	0.1545	0.1560	Ho&Kim09           	14268            	1
PG1115+407              	0.1543	0.1546	SDSS               	11519            	1
QSO-B1307+085           	0.1543	0.1420	SDSS               	12569            	1
2MASX-J10053271-2417161 	0.1535	0.1426	6dF                	13347            	0
PG1352+183              	0.1509	0.1382	SDSS               	13448            	1
SDSSJ232259.98-005359.2 	0.1506	0.1527	SDSS               	13774            	1
SDSSJ135712.61+170444.1 	0.1505	0.1470	SDSS               	12248            	1
RXSJ00537+2232          	0.1490	0.1490	SDSS               	14268            	1
SDSSJ135341.03+361948.0 	0.1457	0.1381	SDSS               	13444            	1
QSO-B0026+129           	0.1450	0.1296	VCV                	12569            	1
J112439.42+113117.2     	0.1431	0.1467	SDSS               	14071            	1
SBS0956+509             	0.1430	0.1414	SDSS               	14277            	1
HE2258-5524             	0.1401	0.1392	UVQS               	13444            	1
SDSSJ094733.21+100508.7 	0.1395	0.1341	SDSS               	12248            	1
PKS0558-504             	0.1372	0.1196	Remillard+86       	11692            	1
QSO0045+3926            	0.1340	0.1352	VCV                	11686,11632      	1
RXSJ0155.6+3115         	0.1334	0.1328	SDSS               	14268            	1
PG1626+554              	0.1330	0.1308	Schmidt&Green83    	12029            	1
VIIZW244                	0.1310	0.1329	VCV                	11520            	1
MRK876                  	0.1290	0.1269	VCV                	11686,11524      	1
IRAS-L06229-6434        	0.1289	0.1264	Pietsch+98         	11692            	1
QSO-B1435-0645          	0.1287	0.1265	UVQS               	12569,13448      	1
SDSSJ152139.66+033729.2 	0.1265	0.1245	SDSS               	12248            	1
MRK106                  	0.1234	0.1193	SDSS               	12029            	1
RBS2005                 	0.1200	0.0995	VCV                	14268            	1
HS-0033+4300            	0.1200	0.1212	VCV                	11632            	1
87GB-153746.8+142023    	0.1197	0.1197	SDSS               	14729            	1
RXJ1230.8+0115          	0.1173	0.1178	UVQS               	11686            	1
SDSSJ091052.80+333008.0 	0.1164	0.1148	SDSS               	14240            	1
TONS210                 	0.1160	0.1106	Wisotzki+00        	12204            	1
J123113.12+120307.2     	0.1158	0.1156	SDSS               	14071            	1
QSO-B1617+1731          	0.1146	0.1102	Fouque+92          	12569            	1
7C-113807.79+463840.00  	0.1144	0.1154	SDSS               	14729            	1
RXSJ15032+6809          	0.1140	0.1138	VCV                	12276            	1
HE2332-3556             	0.1100	0.1099	VCV                	13444            	1
UKS-0242-724            	0.1018	0.0955	Allen+78           	12263            	1
PG0804+761              	0.1000	0.1022	VCV                	11686            	1
SBS1527+564             	0.0998	0.0998	SDSS               	12276            	1
RBS2023                 	0.0980	0.0981	VCV                	13444            	1
J122137.93+043026.1     	0.0947	0.0898	SDSS               	14071            	1
J153314.28+150103.0     	0.0911	0.0904	SDSS               	14071            	1
QSO-B0007+107           	0.0894	0.0965	deVaucouleurs+91   	12569            	1
J134356.74+253847.6     	0.0865	0.0752	SDSS               	13314            	0
SDSSJ123235.82+060310.0 	0.0838	0.0750	UVQS               	13383            	0
J122330.78+154507.3     	0.0809	0.0740	SDSS               	14071            	0
PG1211+143              	0.0809	0.0645	UVQS               	13947            	0
MS1217.0+0700           	0.0806	0.0798	UVQS               	13444            	1
SDSSJ031027.82-004950.7 	0.0804	0.0799	SDSS               	12248            	1
RBS1666                 	0.0801	0.0747	UVQS               	13448            	0
RXSJ00437+3725          	0.0800	0.0800	VCV                	14268            	1
TON1187                 	0.0791	0.0773	SDSS               	12275            	1
SDSSJ111443.70+525834.0 	0.0791	0.0786	SDSS               	14240            	1
SBS1518+593             	0.0780	0.0778	SDSS               	12276            	1
SDSSJ170328.90+614109.0 	0.0775	0.0714	SDSS               	12276            	0
QSO-B1440+3539          	0.0774	0.0776	UVQS               	12569            	1
J091728.56+271951.0     	0.0756	0.0758	SDSS               	14071            	1
MCG+10-22-028           	0.0737	0.0732	SDSS               	12276            	1
J131447.07+260624.1     	0.0718	0.0725	SDSS               	14071            	1
RBS563                  	0.0690	0.0641	VCV                	11692            	0
SBS1624+575             	0.0670	0.0657	VCV                	12276            	1
1H1613-097              	0.0649	0.0643	UVQS               	13448            	1
MRK1148                 	0.0645	0.0639	Fouque+92          	14268            	1
SDSSJ145108.76+270926.9 	0.0645	0.0649	SDSS               	12248            	1
QSO-B0844+349           	0.0640	0.0654	VCV                	12569            	1
CAL-F                   	0.0640	0.0618	VCV                	11692            	0
MR2251-178              	0.0640	0.0684	Bergeron+83        	12029            	1
QSO-B1229+204           	0.0636	0.0607	SDSS               	12569            	1
MRK1513                 	0.0633	0.0629	Springob+05        	11524            	1
RBS144                  	0.0628	0.0628	6dF                	12604            	1
IZW1                    	0.0599	0.0600	UVQS               	13811,12569      	1
1H-2129-624             	0.0586	0.0578	6dF                	12936            	1
PG1011-040              	0.0583	0.0586	6dF                	11524            	1
RXSJ00508+3536          	0.0579	0.0583	UVQS               	14268            	1
ESO265-G23              	0.0566	0.0571	6dF                	12275            	1
MRK-1253                	0.0490	0.0489	VCV                	13347            	1
ZW535.012               	0.0476	0.0481	Falco+99           	14268            	1
FAIRALL9                	0.0461	0.0374	deVaucouleurs+91   	12604            	1
HS1831+5338             	0.0450	0.0460	UVQS               	12275            	1
NGC-985                 	0.0431	0.0435	UVQS               	12953            	1
MRK-231                 	0.0415	0.0300	Falco+99           	12569            	0
HE0429-5343             	0.0400	0.0423	Dressler&Shectman88	12275            	1
RBS2055                 	0.0400	0.0377	VCV                	14268            	1
MRK1179                 	0.0376	0.0378	Fouque+92          	14268            	1
ESO-141-55              	0.0371	0.0349	6dF                	12936            	1
MRK841                  	0.0364	0.0374	Falco+99           	13448            	1
MRK504                  	0.0361	0.0367	Fouque+92          	12275            	1
MRK1392                 	0.0359	0.0350	SDSS               	13448            	1
MARK509                 	0.0344	0.0347	Huchra+93          	12022,12916      	1
RXS-J00057-5007         	0.0334	0.0372	Dressler&Shectman88	12936            	1
MRK817                  	0.0312	0.0278	Falco+99           	11505            	1
MRK290                  	0.0302	0.0106	SDSS               	11524            	1
MRK-279                 	0.0299	0.0308	Falco+99           	12212            	1
ESO-031--G-008          	0.0276	0.0277	6dF                	12263            	1
MRK595                  	0.0270	0.0255	Huchra+99          	12275            	1
MRK335                  	0.0258	0.0209	Huchra+99          	11524            	1
AKN-564                 	0.0247	0.0243	Falco+99           	12212            	1
ESO462-G09              	0.0193	0.0182	deVaucouleurs+91   	13448            	1
NGC-5548                	0.0169	0.0170	UVQS               	14176,13330      	1
NGC-7469                	0.0163	0.0145	Springob+05        	14242,14054,12212	1
MRK-1044                	0.0159	0.0164	UVQS               	12212            	1
MRK352                  	0.0149	0.0043	Falco+99           	14268            	0
ESO267-013              	0.0146	0.0148	6dF                	12275            	1
ESO-499-G-041           	0.0128	0.0130	Huchra+12          	13347            	1
NGC-3783                	0.0098	0.0100	Fouque+92          	14481,12212      	1
NGC7714                 	0.0094	0.0088	Falco+99           	12604            	1
NGC-3516                	0.0086	0.0083	Fouque+92          	12212            	1
